MultiAIGCD: A Comprehensive dataset for AI Generated Code Detection Covering Multiple Languages, Models,Prompts, and Scenarios

As large language models (LLMs) rapidly advance, their role in code generation has expanded significantly. While this offers streamlined development, it also creates concerns in areas like education and job interviews. Consequently, developing robust systems to detect AI-generated code is imperative to maintain academic integrity and ensure fairness in hiring processes. In this study, we introduce MultiAIGCD, a dataset for AI-generated code detection for Python, Java, and Go. From the CodeNet dataset's problem definitions and human-authored codes, we generate several code samples in Java, Python, and Go with six different LLMs and three different prompts. This generation process covered three key usage scenarios: (i) generating code from problem descriptions, (ii) fixing runtime errors in human-written code, and (iii) correcting incorrect outputs. Overall, MultiAIGCD consists of 121,271 AI-generated and 32,148 human-written code snippets. We also benchmark three state-of-the-art AI-generated code detection models and assess their performance in various test scenarios such as cross-model and cross-language. We share our dataset and codes to support research in this field.

==> code_samples/python/deepseek70b.py <==
from collections import defaultdict

n, a = map(int, input().split())
x = list(map(int, input().split()))

dp = [defaultdict(int) for _ in range(n+1)]
dp[0][0] = 1

for num in x:
    for k in range(n, 0, -1):
        for s in list(dp[k-1].keys()):
            new_s = s + num
            dp[k][new_s] += dp[k-1][s]

total = 0
for k in range(1, n+1):
    required_sum = a * k
    total += dp[k].get(required_sum, 0)

print(total)

==> code_samples/python/deepseekr1.py <==
from itertools import combinations

def count_selections(N, A, x):
    count = 0
    for r in range(1, N+1):
        for combo in combinations(x, r):
            if sum(combo) == A * len(combo):
                count += 1
    return count

# Read input
N, A = map(int, input().split())
x = list(map(int, input().split()))

# Calculate and print the result
print(count_selections(N, A, x))
